Assertion and Belief: Moore's Paradox in Language Models

Moore's paradox \citep{moore1942} concerns sentences such as ``It is raining, but I don't believe that it is,'' which may well be true yet cannot be sensibly asserted. The absurdity lies not in the content but in the act, since to assert is to vouch for one's own belief. This makes the paradox a test of whether language models take the speech act into account when computing meaning. We present the first test of Moore's paradox in LLMs, evaluating 12 models on a curated set of Moorean sentences in varied contexts. We find that models largely recognize the infelicity of Moorean sentences, and that the judgement is not tied to a memorized form and tracks the speech act. Using the Rational Speech Act framework (RSA; \citealt{goodmanfrank2016}), we then test whether these judgements arise from a listener reasoning about a speaker. We find the models' own listeners do not reason about their own speakers, and their reasoning traces suggest that they instead recall knowledge about the paradox and apply rules therein. The models thus appear to have learned the paradox as a fact about sentences, not as a requirement on speakers.

==> figures/gen_fig_baseline.R <==
#!/usr/bin/env Rscript
# Base-only heatmaps, response distributions, and distances between means; one single-column figure per task
# fig_baseline_sense (main text): one row per model family (mean over its models);
# fig_baseline_sense_models and fig_baseline_rating (appendix): one row per model.
# Heatmap cells are vector rectangles, one solid colour each (a raster heatmap blends cells in PDF viewers).
# Run with .r-env/bin/Rscript on a CPU Slurm worker.

library(grid)

if (!nzchar(Sys.getenv("SLURM_JOB_ID"))) {
  stop("Generate publication figures through Slurm.")
}
script_arg <- grep("^--file=", commandArgs(), value = TRUE)
stopifnot(length(script_arg) == 1L)
out <- dirname(normalizePath(sub("^--file=", "", script_arg)))
root <- normalizePath(file.path(out, "../.."))
source_file <- file.path(root, "moorean_infelicity/runs/exp1/current/analysis/baseline_estimates.csv")
estimates <- subset(read.csv(source_file), form == "base")
stimulus_file <- file.path(dirname(source_file), "baseline_stimulus_scores.csv")
stimuli <- subset(read.csv(stimulus_file), form == "base")

# K2 0.9B is collected but excluded from the paper's model set.
models <- c("qwen3.5-4b", "qwen3.5-9b", "qwen3.5-27b", "qwen3.5-35b-a3b",
            "k2-horizon-3.7b", "k2-horizon-7b", "k2-horizon-32b", "k2-horizon-36b-a4b",
            "gemma-4-12b", "gemma-4-26b-a4b", "gemma-4-31b", "claude-haiku-5-5")
model_labels <- c("Qwen 4B", "Qwen 9B", "Qwen 27B", "Qwen 35B-A3B",
                  "K2 3.7B", "K2 7B", "K2 32B", "K2 36B-A4B",
                  "Gemma 12B", "Gemma 26B-A4B", "Gemma 31B", "Haiku 5.5")
family_breaks <- c(4, 8, 11)  # rule below the last Qwen, K2 and Gemma row
size_labels <- c("4B", "9B", "27B", "35B-A3B", "3.7B", "7B", "32B", "36B-A4B", "12B", "26B-A4B", "31B", "")
families <- list(list(name = "Qwen", rows = 1:4), list(name = "K2", rows = 5:8), list(name = "Gemma", rows = 9:11))
estimates <- subset(estimates, model_id %in% models)
stimuli <- subset(stimuli, model_id %in% models)
cells <- c("contradiction", "moore", "felicitous")
cell_labels <- c("Contrad.", "Moorean", "Coherent")
short_labels <- c("Contr.", "Moorean", "Coh.")  # column heads in the figure
measures <- c("sense", "rating")
modes <- c("off", "on")
key <- function(data, columns) do.call(paste, c(data[columns], sep = "|"))
inventory <- expand.grid(model_id = models, reasoning = modes, cell = cells, measure = measures)
stopifnot(nrow(estimates) == 12L * length(models),
          !anyDuplicated(key(estimates, names(inventory))),
          identical(sort(key(estimates, names(inventory))), sort(key(inventory, names(inventory)))),
          all(estimates$n_propositions == 200L),
          all(is.finite(estimates$mean)))
group_columns <- names(inventory)
stopifnot(nrow(stimuli) == 2400L * length(models),
          !anyDuplicated(key(stimuli, c(group_columns, "item_id", "orientation"))),
          all(stimuli$n_expected == 5L), all(stimuli$n_valid >= 1L & stimuli$n_valid <= 5L),
          all(is.finite(stimuli$mean)))
stimulus_groups <- split(stimuli, key(stimuli, group_columns))
stopifnot(identical(sort(names(stimulus_groups)), sort(key(inventory, group_columns))))
for (i in seq_len(nrow(estimates))) {
  group <- stimulus_groups[[key(estimates[i, ], group_columns)]]
  stopifnot(nrow(group) == 200L,
            abs(mean(group$mean) - estimates$mean[i]) < 1e-10,
            sum(group$n_valid) == estimates$n_valid[i])
}

# Heatmap: five solid steps from orange (rejects) through grey to blue (accepts), the listener
# figure's two colours. Strips and side bars use lighter tints of the same two colours.
ORANGE <- "#D98C5E"  # tint of #C8611F
BLUE <- "#6A98B0"    # tint of #2F6F8F
steps <- c("#C8611F", "#D9946A", "#AEB5BB", "#6E99B1", "#2F6F8F")
# Soften each step by mixing 20% white (still one solid colour per cell).
steps <- grDevices::rgb(t(0.8 * grDevices::col2rgb(steps) + 0.2 * 255), maxColorValue = 255)
colour_at <- function(position) steps[pmin(length(steps), 1L + floor(position * length(steps)))]

matrix_for <- function(measure, mode) {
  rows <- estimates[estimates$measure == measure & estimates$reasoning == mode, ]
  expected <- expand.grid(model_id = models, cell = cells)
  index <- match(key(expected, c("model_id", "cell")), key(rows, c("model_id", "cell")))
  stopifnot(!anyNA(index))
  multiplier <- if (measure == "sense") 100 else 1
  values <- matrix(rows$mean[index] * multiplier, nrow = length(models),
                   dimnames = list(model_labels, cell_labels))
  limits <- if (measure == "sense") c(0, 100) else c(1, 7)
  stopifnot(all(values >= limits[1] - 1e-10), all(values <= limits[2] + 1e-10))
  values
}

# Rows of the heatmap and side bars: one per model, or one per family (mean over its models).
granularity <- "model"
family_rows <- list(Qwen = 1:4, K2 = 5:8, Gemma = 9:11, Haiku = 12L)
row_values <- function(measure, mode) {
  values <- matrix_for(measure, mode)
  if (granularity == "model") return(values)
  t(sapply(family_rows, function(r) colMeans(values[r, , drop = FALSE])))
}
n_rows <- function() if (granularity == "model") length(models) else length(family_rows)

text_colours <- function(values, limits) {
  position <- (as.vector(values) - limits[1]) / diff(limits)
  rgb <- grDevices::col2rgb(colour_at(position)) / 255
  linear <- ifelse(rgb <= 0.04045, rgb / 12.92, ((rgb + 0.055) / 1.055)^2.4)
  luminance <- colSums(linear * c(0.2126, 0.7152, 0.0722))
  dark_contrast <- (luminance + 0.05) / 0.05
  light_contrast <- 1.05 / (luminance + 0.05)
  matrix(ifelse(dark_contrast >= light_contrast, "#111111", "white"), nrow = nrow(values))
}

draw_heat <- function(measure, mode) {
  values <- row_values(measure, mode)
  limits <- if (measure == "sense") c(0, 100) else c(1, 7)
  fills <- matrix(colour_at((values - limits[1]) / diff(limits)), nrow = nrow(values))
  inks <- text_colours(values, limits)
  for (i in seq_len(nrow(values))) for (j in seq_len(ncol(values))) {
    x <- (j - 0.5) / ncol(values); y <- 1 - (i - 0.5) / nrow(values)
    grid.rect(x = x, y = y, width = 1 / ncol(values), height = 1 / nrow(values),
              gp = gpar(fill = fills[i, j], col = "white", lwd = 0.9))
    grid.text(sprintf(if (measure == "sense") "%.0f" else "%.1f", values[i, j]), x = x, y = y,
              gp = gpar(fontfamily = "sans", fontsize = 5, col = inks[i, j]))
  }
}

# Frequency estimates retain valid-wording -> stimulus -> model weighting.
frequency_file <- file.path(dirname(source_file), "baseline_response_frequencies.csv")
frequencies <- subset(read.csv(frequency_file), form == "base" & model_id %in% models)
stopifnot(nrow(frequencies) == 54L * length(models),
          !anyDuplicated(key(frequencies, c(group_columns, "response"))),
          all(frequencies$n_propositions == 200L),
          all(is.finite(frequencies$proportion)),
          all(frequencies$proportion >= 0 & frequencies$proportion <= 1))
frequency_groups <- split(frequencies, key(frequencies, group_columns))
stopifnot(identical(sort(names(frequency_groups)), sort(key(inventory, group_columns))))
for (i in seq_len(nrow(estimates))) {
  group <- frequency_groups[[key(estimates[i, ], group_columns)]]
  response_levels <- if (estimates$measure[i] == "sense") c("Yes", "No") else as.character(1:7)
  response_values <- if (estimates$measure[i] == "sense") c(1, 0) else 1:7
  stopifnot(identical(sort(as.character(group$response)), sort(response_levels)),
            abs(sum(group$proportion) - 1) < 1e-10,
            all(group$n_valid == estimates$n_valid[i]),
            abs(sum(group$proportion[match(response_levels, group$response)] * response_values) -
                estimates$mean[i]) < 1e-10)
}
aggregate_frequencies <- aggregate(proportion ~ reasoning + cell + measure + response,
                                   data = frequencies, FUN = mean)
stopifnot(nrow(aggregate_frequencies) == 54L)
frequency_for <- function(measure, mode, cell) {
  rows <- aggregate_frequencies[aggregate_frequencies$measure == measure &
    aggregate_frequencies$reasoning == mode & aggregate_frequencies$cell == cell, ]
  levels <- if (measure == "sense") c("Yes", "No") else as.character(1:7)
  values <- rows$proportion[match(levels, rows$response)]
  stopifnot(!anyNA(values), abs(sum(values) - 1) < 1e-10)
  values
}
for (measure in measures) {
  for (mode in modes) {
    for (cell in seq_along(cells)) {
      values <- frequency_for(measure, mode, cells[cell])
      reconstructed <- if (measure == "sense") values[1] * 100 else sum(values * (1:7))
      stopifnot(abs(reconstructed - mean(matrix_for(measure, mode)[, cell])) < 1e-10)
    }
  }
}

# Descriptive proximity between condition means, not mean itemwise distances.
# Negative is closer to coherent; positive is closer to contradiction.
proximity <- function(moorean, coherent, contradiction) {
  abs(moorean - coherent) - abs(moorean - contradiction)
}
stopifnot(identical(proximity(c(10, 0, 5, 20, 5, 10), c(10, 10, 10, 10, 5, 0),
                             c(0, 0, 0, 0, 5, 10)), c(-10, 10, 0, -10, 0, 10)))
proximities <- lapply(measures, function(measure) lapply(modes, function(mode) {
  means <- matrix_for(measure, mode)
  difference <- proximity(means[, "Moorean"], means[, "Coherent"], means[, "Contrad."])
  gap <- abs(means[, "Coherent"] - means[, "Contrad."])
  stopifnot(length(difference) == length(models), all(is.finite(difference)),
            all(abs(difference) <= gap + 1e-10))
  difference
}))


# Smooth the discrete category proportions only for display. Each Gaussian
# kernel is normalized within the plotting domain before the mixture is formed.
# No = 0 and Yes = 1; intermediate positions are not response categories.
bandwidth <- 0.45
density_limit <- 1.2
response_profile <- function(measure, mode, cell) {
  scores <- if (measure == "sense") 0:1 else 1:7
  weights <- frequency_for(measure, mode, cell)
  if (measure == "sense") weights <- rev(weights) # frequency_for returns Yes, No
  domain <- range(scores) + c(-0.5, 0.5)
  x <- seq(domain[1], domain[2], length.out = 2049L)
  mass <- pnorm((domain[2] - scores) / bandwidth) -
    pnorm((domain[1] - scores) / bandwidth)
  kernels <- vapply(seq_along(scores), function(i) {
    dnorm((x - scores[i]) / bandwidth) / (bandwidth * mass[i])
  }, numeric(length(x)))
  density <- as.vector(kernels %*% weights)
  integral <- sum(diff(x) * (head(density, -1) + tail(density, -1)) / 2)
  stopifnot(all(is.finite(density)), all(density >= 0),
            max(density) <= density_limit, abs(integral - 1) < 1e-5)
  list(scores = scores, weights = weights, domain = domain, x = x, density = density)
}
profiles <- lapply(measures, function(measure) lapply(modes, function(mode) {
  lapply(cells, function(cell) response_profile(measure, mode, cell))
}))
condition_colours <- c(ORANGE, "#3E4A55", BLUE)  # contradiction, Moorean (dark slate, apart from the blue), coherent
bar_alpha <- 0.65
# Shared model labels; two matched heatmap / proximity pairs.
column_widths <- function() if (granularity == "model") c(0.5, 0.93, 0.04, 0.32, 0.08, 0.93, 0.04, 0.32) else
  c(0.43, 0.93, 0.04, 0, 0.14, 0.93, 0.04, 0)  # family figure: no side bars; sentence key in the legend row
heat_columns <- c(2L, 6L)
side_columns <- c(4L, 8L)
row_height <- function() if (granularity == "model") 0.13 else 0.15
fs <- function(size) if (granularity == "family") 1.1 * size else size  # family figure: larger labels
row_heights <- function() c(0.36, 0.13, row_height() * n_rows(), if (granularity == "model") 0.12 else 0.05, 0.2)

label <- function(text, x = 0.5, y = 0.5, size = 8, bold = FALSE,
                  just = "centre", colour = "#222222") {
  grid.text(text, x = x, y = y, just = just,
            gp = gpar(fontfamily = "sans", fontsize = size,
                      fontface = if (bold) "bold" else "plain", col = colour))
}

draw_responses <- function(task, mode) {
  measure <- measures[task]
  pushViewport(viewport(height = 0.62, y = 0.56))
  grid.segments(x0 = 0, x1 = 1, y0 = c(0, 0.5, 1), y1 = c(0, 0.5, 1),
                gp = gpar(col = "#E4E8EC", lwd = 0.4))
  if (mode == 1L) grid.text(c("0", "50", "100"), x = -0.03, y = c(0, 0.5, 1), just = "right",
                            gp = gpar(fontfamily = "sans", fontsize = fs(4.8), col = "#687581"))
  profile <- profiles[[task]][[mode]][[1]]
  position <- function(x) (x - profile$domain[1]) / diff(profile$domain)
  # Group the three sentence types at each observed response category.
  bar_width <- if (measure == "sense") 0.17 else 0.21
  for (cell in seq_along(cells)) {
    profile <- profiles[[task]][[mode]][[cell]]
    grid.rect(x = position(profile$scores + (cell - 2) * bar_width),
              y = profile$weights / 2, width = bar_width * 0.92 / diff(profile$domain),
              height = profile$weights,
              gp = gpar(fill = adjustcolor(condition_colours[cell], alpha.f = bar_alpha), col = NA))
  }
  for (cell in seq_along(cells)) {
    profile <- profiles[[task]][[mode]][[cell]]
    grid.lines(x = position(profile$x), y = profile$density / density_limit,
               gp = gpar(col = condition_colours[cell], lwd = 0.8))
  }
  grid.segments(x0 = 0, x1 = 1, y0 = 0, y1 = 0,
                gp = gpar(col = "#A4AFB9", lwd = 0.45))
  grid.text(if (measure == "sense") c("No", "Yes") else as.character(1:7),
            x = position(profile$scores), y = unit(-0.045, "in"),
            gp = gpar(fontfamily = "sans", fontsize = fs(5), col = "#35414C"))
  popViewport()
}

draw_proximity <- function(task, mode) {
  limit <- if (measures[task] == "sense") 100 else 6
  means <- row_values(measures[task], modes[mode])
  values <- proximity(means[, "Moorean"], means[, "Coherent"], means[, "Contrad."])
  position <- function(x) 0.05 + 0.90 * (x + limit) / (2 * limit)
  y <- 1 - (seq_len(n_rows()) - 0.5) / n_rows()
  grid.rect(x = 0.5, y = 0.5, width = 1, height = 1,
            gp = gpar(fill = "#F7F8F9", col = NA))
  # Orange: Moorean mean closer to the contradiction; blue: closer to the coherent sentence.
  grid.rect(x = (position(values) + position(0)) / 2, y = y,
            width = abs(position(values) - position(0)), height = 0.055,
            gp = gpar(fill = ifelse(values > 0, ORANGE, BLUE), col = NA))
  grid.segments(x0 = position(0), x1 = position(0), y0 = 0, y1 = 1,
                gp = gpar(col = "#87939E", lwd = 0.5))
}

draw_colour_legend <- function(measure, left = 0.38, width = 0.36, title = NULL) {
  n <- 256L
  position <- (seq_len(n) - 0.5) / n
  label(if (!is.null(title)) title else if (measure == "sense") "Yes (%)" else "Mean rating", x = left - 0.02,
        y = 0.62, size = fs(5.2), just = "right", colour = "#52606D")
  grid.rect(x = left + width * position, y = 0.62, width = width / n + 0.0001,
            height = 0.3, gp = gpar(fill = colour_at(position), col = NA))
  limits <- if (measure == "sense") c(0, 100) else c(1, 7)
  ticks <- if (measure != "sense") c(1, 4, 7) else if (granularity == "family") c(0, 50, 100) else seq(0, 100, 20)
  grid.text(as.character(ticks), x = left + width * (ticks - limits[1]) / diff(limits), y = 0.18,
            gp = gpar(fontsize = fs(4.8), col = "#52606D", fontfamily = "sans"))
}

# One single-column figure per task: response profiles above, heatmap and proximity per reasoning mode.
render <- function(task) {
  measure <- measures[task]
  grid.newpage()
  heights <- c(0.14, row_heights())
  pushViewport(viewport(layout = grid.layout(length(heights), length(column_widths()),
    heights = unit(heights, "in"), widths = unit(column_widths(), "in"))))
  for (mode in seq_along(modes)) {
    heat <- heat_columns[mode]
    side <- side_columns[mode]
    pushViewport(viewport(layout.pos.row = 1, layout.pos.col = heat:side))
    label(paste("Reasoning", modes[mode]), size = fs(6.4), bold = TRUE, colour = "#35414C")
    popViewport()
    pushViewport(viewport(layout.pos.row = 2, layout.pos.col = heat))
    draw_responses(task, mode)
    popViewport()
    pushViewport(viewport(layout.pos.row = 3, layout.pos.col = heat))
    grid.text(short_labels, x = (seq_along(cells) - 0.5) / 3,
              gp = gpar(fontfamily = "sans", fontsize = 5, col = "#35414C"))
    popViewport()
    if (granularity == "model") {
    pushViewport(viewport(layout.pos.row = 3, layout.pos.col = side))
    label("Coh.", x = 0.02, size = 4.2, just = "left", colour = BLUE)
    label("Con.", x = 0.98, size = 4.2, just = "right", colour = ORANGE)
    popViewport()
    }
    pushViewport(viewport(layout.pos.row = 4, layout.pos.col = heat))
    draw_heat(measure, modes[mode])
    popViewport()
    if (granularity == "model") {
    pushViewport(viewport(layout.pos.row = 4, layout.pos.col = side))
    draw_proximity(task, mode)
    popViewport()
    }
    if (granularity == "model") for (column in c(heat, side)) {
      pushViewport(viewport(layout.pos.row = 4, layout.pos.col = column))
      grid.segments(x0 = 0, x1 = 1, y0 = 1 - family_breaks / length(models), y1 = 1 - family_breaks / length(models),
                    gp = gpar(col = "#AFB9C2", lwd = 0.5))
      popViewport()
    }
    if (granularity == "model") {
    pushViewport(viewport(layout.pos.row = 5, layout.pos.col = side))
    limit <- if (measure == "sense") 100 else 6
    grid.text(c(paste0("-", limit), paste0("+", limit)), x = c(0.02, 0.98),
              hjust = c(0, 1), y = 0.6,
              gp = gpar(fontfamily = "sans", fontsize = 3.8, col = "#52606D"))
    popViewport()
    }
  }
  # Sentence-type key for the response strips: in the gap between the two strips (per-model figure)
  # or in the legend row (family figure).
  if (granularity == "model") {
  pushViewport(viewport(layout.pos.row = 2, layout.pos.col = 3:5))
  for (cell in seq_along(cells)) {
    y <- 0.82 - 0.27 * (cell - 1)
    grid.rect(x = unit(0.06, "in"), y = y, width = unit(0.07, "in"), height = unit(0.05, "in"),
              gp = gpar(fill = adjustcolor(condition_colours[cell], alpha.f = bar_alpha), col = NA))
    grid.segments(x0 = unit(0.025, "in"), x1 = unit(0.095, "in"), y0 = y, y1 = y,
                  gp = gpar(col = condition_colours[cell], lwd = 0.8))
    label(c("Contr.", "Moorean", "Coh.")[cell], x = unit(0.12, "in"), y = y, size = 4.8, just = "left")
  }
  popViewport()
  }
  pushViewport(viewport(layout.pos.row = 4, layout.pos.col = 1))
  if (granularity == "family") {
    for (r in seq_len(n_rows())) label(names(family_rows)[r], x = 0.96, y = 1 - (r - 0.5) / n_rows(), size = fs(5.6), bold = TRUE,
                                       just = "right", colour = "#35414C")
  } else {
  # Family names run vertically beside the size labels; Haiku is its own row.
  row_y <- function(model) 1 - (model - 0.5) / length(models)
  for (model in seq_along(models)) label(size_labels[model], x = 0.96, y = row_y(model), size = 5.2, just = "right")
  for (f in families) {
    grid.text(f$name, x = 0.14, y = mean(row_y(f$rows)), rot = 90,
              gp = gpar(fontfamily = "sans", fontsize = 5.6, fontface = "bold", col = "#35414C"))
    grid.segments(x0 = 0.27, x1 = 0.27, y0 = row_y(max(f$rows)) - 0.3 / length(models), y1 = row_y(min(f$rows)) + 0.3 / length(models),
                  gp = gpar(col = "#AFB9C2", lwd = 0.5))
  }
  label("Haiku 5.5", x = 0.96, y = row_y(12), size = 5.2, bold = FALSE, just = "right")
  }
  popViewport()
  pushViewport(viewport(layout.pos.row = 6, layout.pos.col = if (granularity == "family") 2:6 else 1:8))
  if (granularity == "family") {  # within the width of the two grids: sentence key left, colour key right
    for (cell in seq_along(cells)) {
      x <- unit(c(0.04, 0.44, 0.94)[cell], "in")
      grid.rect(x = x, y = 0.62, width = unit(0.08, "in"), height = unit(0.06, "in"),
                gp = gpar(fill = adjustcolor(condition_colours[cell], alpha.f = bar_alpha), col = NA))
      grid.segments(x0 = x - unit(0.045, "in"), x1 = x + unit(0.045, "in"), y0 = 0.62, y1 = 0.62,
                    gp = gpar(col = condition_colours[cell], lwd = 0.8))
      label(c("Contr.", "Moorean", "Coh.")[cell], x = x + unit(0.07, "in"), y = 0.62, size = fs(4.6), just = "left")
    }
    draw_colour_legend(measure, left = 0.76, width = 0.2, title = "Yes")
  } else draw_colour_legend(measure)
  popViewport(2)
}

outputs <- list(list(task = 1L, granularity = "family", name = "fig_baseline_sense"),
                list(task = 1L, granularity = "model", name = "fig_baseline_sense_models"),
                list(task = 2L, granularity = "model", name = "fig_baseline_rating"))
for (o in outputs) {
  granularity <- o$granularity
  figure_width <- sum(column_widths())
  figure_height <- 0.14 + sum(row_heights())
  path <- file.path(out, o$name)  # write-up/figures: the paper is self-contained
  grDevices::cairo_pdf(paste0(path, ".pdf"), width = figure_width, height = figure_height, family = "sans")
  render(o$task)
  invisible(dev.off())
  grDevices::png(paste0(path, ".png"), width = figure_width, height = figure_height,
                 units = "in", res = 600, type = "cairo")
  render(o$task)
  invisible(dev.off())
}
cat(sprintf("Validated %s stimulus scores, %d response-frequency rows, and %d condition means.\n",
            format(nrow(stimuli), big.mark = ","), nrow(frequencies), nrow(estimates)))
cat("Aggregate proportions sum to one and reconstruct the equally weighted model means.\n")
cat(sprintf("Validated %d condition-mean proximity contrasts, their direction, and control-gap bounds.\n",
            length(unlist(proximities))))
cat("Validated 12 smoothed response profiles: finite, nonnegative, integral one, shared density axis.\n")
cat("Input MD5:", unname(tools::md5sum(source_file)), "\n")
cat("Stimulus score MD5:", unname(tools::md5sum(stimulus_file)), "\n")
cat("Response frequency MD5:", unname(tools::md5sum(frequency_file)), "\n")
print(sessionInfo())

